Robust Dynamic Bus Control: A Distributional Multi-agent Reinforcement Learning Approach

Bus system is a critical component of sustainable urban transportation. However, the operation of a bus fleet is unstable in nature, and bus bunching has become a common phenomenon that undermines the efficiency and reliability of bus systems. Recently research has demonstrated the promising application of multi-agent reinforcement learning (MARL) to achieve efficient vehicle holding control to avoid bus bunching. However, existing studies essentially overlook the robustness issue resulting from various events, perturbations and anomalies in a transit system, which is of utmost importance when transferring the models for real-world deployment/application. In this study, we integrate implicit quantile network and meta-learning to develop a distributional MARL framework -- IQNC-M -- to learn continuous control. The proposed IQNC-M framework achieves efficient and reliable control decisions through better handling various uncertainties/events in real-time transit operations. Specifically, we introduce an interpretable meta-learning module to incorporate global information into the distributional MARL framework, which is an effective solution to circumvent the credit assignment issue in the transit system. In addition, we design a specific learning procedure to train each agent within the framework to pursue a robust control policy. We develop simulation environments based on real-world bus services and passenger demand data and evaluate the proposed framework against both traditional holding control models and state-of-the-art MARL models. Our results show that the proposed IQNC-M framework can effectively handle the various extreme events, such as traffic state perturbations, service interruptions, and demand surges, thus improving both efficiency and reliability of the system.

==> figure/vis.py <==
import numpy as np
import datetime
import matplotlib.pyplot as plt
import pandas as pd
import numpy.ma as ma
import math
import matplotlib
import glob
from matplotlib.colors import ListedColormap, BoundaryNorm
from matplotlib.collections import LineCollection
from matplotlib import gridspec
import matplotlib.ticker as plticker
import matplotlib.cm as cm
from matplotlib import  transforms
from matplotlib.colors import Normalize
import torch
matplotlib.rc("font", **{"family": "sans-serif", "sans-serif": ["Helvetica", "Arial"], "size": 18})
matplotlib.rc('pdf', fonttype=42, use14corefonts=True, compression=6)
matplotlib.rc('ps', useafm=True, usedistiller='none', fonttype=42)
matplotlib.rc("axes", unicode_minus=False, linewidth=1, labelsize='medium')
matplotlib.rc("axes.formatter", limits=[-7, 7])
matplotlib.rc('savefig', bbox='tight', format='pdf', frameon=False, pad_inches=0.05)
matplotlib.rc('lines', marker=None, markersize=4)
matplotlib.rc('text', usetex=False)
matplotlib.rc('xtick', direction='in')
matplotlib.rc('xtick.major', size=14)
matplotlib.rc('xtick.minor', size=2)
matplotlib.rc('ytick', direction='in')
matplotlib.rc('lines', linewidth=1)
matplotlib.rc('ytick.major', size=14)
matplotlib.rc('ytick.minor', size=2)
matplotlib.rcParams['lines.solid_capstyle'] = 'butt'
matplotlib.rcParams['lines.solid_joinstyle'] = 'bevel'
matplotlib.rc('mathtext', fontset='stixsans')
matplotlib.rc('legend', fontsize='medium', frameon=False,
              handleheight=0.5, handlelength=1, handletextpad=0.4, numpoints=1)


def tag_fig(ax=None, text='(a)', offset=[-44, 18], fontsize=12):
    if np.ndim(ax) > 1:
        w = ax[0, 0].annotate(text, xy=(0, 1), xycoords='axes fraction', fontsize='large', weight='bold',
                              xytext=(offset[0] / 12 * fontsize, offset[1] / 12 * fontsize), textcoords='offset points',
                              ha='left', va='top')
        print(w.get_fontname())
    else:
        w = ax.annotate(text, xy=(0, 1), xycoords='axes fraction', fontsize='large', weight='bold',
                        xytext=(offset[0] / 12 * fontsize, offset[1] / 12 * fontsize), textcoords='offset points',
                        ha='left', va='top')
        print(w.get_fontname())


def vis_bb():
    path = 'G:\\mcgill\\useful\\vis\\'
    files = ['visnc\\', 'visaccf\\']
    model = ['bb', 'nbb']
    tag = ['(a)', '(b)']

    for i in range(len(files)):
        path_ = path + files[i]
        fig = plt.figure()
        ax = plt.gca()
        fig.set_size_inches((6, 3))
        tag_fig(ax=ax, text=tag[i])
        for file_name in glob.glob(path_ + '*.csv'):
            bus = file_name.split('_')[-1].split('.')[0]
            df = pd.DataFrame(pd.read_csv(file_name))

            # select the duplicated location row
            dp = df[df.duplicated('loc', keep=False)]
            # get the first and last idx of each duplicated series (i.e., get first&last index of a in [a,a,a,b,b,b])
            idx = dp.index[-dp.duplicated('loc', keep='last')].tolist() + dp.index[
                -dp.duplicated('loc', keep='first')].tolist()
            idx = sorted(idx)
            idx += [df.shape[0] - 1]
            times = df['time'][idx]
            locs = df['loc'][idx]

            plt.plot(times, locs, color='green')

        ax.autoscale()
        print(model[i])
        plt.locator_params(axis='y', nbins=3)
        plt.locator_params(axis='x', nbins=3)

        fig.subplots_adjust(right=0.8)
        plt.xlabel('Time step (sec)')
        # cbar_ax = fig.add_axes([0.12, 0.9, 0.62, 0.01])  [left, bottom, width, height]

        plt.ylabel('Distance (km)')
        plt.subplots_adjust(hspace=.0)

        fig.savefig(model[i] + ".pdf", bbox_inches='tight')
        plt.show()


def sim_vs_real():
    # visualize comparison between simulation and real data
    path = 'G:\\mcgill\\MAS\\gtfs_testbed\\result\\sim_compSG_22_1.csv'

    sim_comp = pd.DataFrame(pd.read_csv(path))
    actual_onboard = sim_comp.iloc[:]['actual_onboard'].to_list()
    sim_onboard = sim_comp.iloc[:]['sim_onboard'].to_list()
    sim_travel_cost = sim_comp.iloc[:]['sim_travel_cost'].to_list()
    actual_travel_cost = sim_comp.iloc[:]['actual_travel_cost'].to_list()

    f = plt.figure()
    ax = plt.gca()

    # ax.xaxis.set_tick_params(labelsize=14)
    # ax.yaxis.set_tick_params(labelsize=14)
    loc = plticker.MultipleLocator(15000.)
    ax.xaxis.set_major_locator(loc)
    loc = plticker.MultipleLocator(15000.)
    ax.yaxis.set_major_locator(loc)
    tag_fig(ax=ax, text='(a)')
    f.set_size_inches((5, 4))
    # plt.grid(which='major', axis='both', color='white', linestyle='-', linewidth=1)
    plt.xlabel('Simulated boarding time (sec)')
    plt.ylabel('Actual boarding time (sec) ')
    plt.plot(actual_onboard, actual_onboard, linewidth=2, c='r')
    plt.scatter(sim_onboard, actual_onboard, facecolors='none', edgecolors='c')
    f.savefig("boarding_diff.pdf", bbox_inches='tight')
    plt.show()

    f = plt.figure()
    f.set_size_inches((4, 4))
    ax = plt.subplot(111)
    tag_fig(ax=ax, text='(b)')

    # ax.xaxis.set_tick_params(labelsize=14)
    # ax.yaxis.set_tick_params(labelsize=14)
    loc = plticker.MultipleLocator(1200.)
    ax.xaxis.set_major_locator(loc)
    loc = plticker.MultipleLocator(800.)
    ax.yaxis.set_major_locator(loc)
    f.set_size_inches((5, 4))
    # plt.grid(which='major', axis='both', color='white', linestyle='-', linewidth=1)
    plt.plot(actual_travel_cost, actual_travel_cost, linewidth=2, c='r')
    plt.scatter(sim_travel_cost, actual_travel_cost, facecolors='none', edgecolors='c')

    plt.xlabel('Simulated journey time (sec)')
    plt.ylabel('Actual journey time (sec) ')
    f.savefig("cost_diff.pdf", bbox_inches='tight')
    plt.show()


def sensitive_analysis():
    # sensitive analysis
    seed = [0, 1, 2]
    weight = [2, 4, 6, 8]

    model = ['accf', 'accflstm', 'ddpg', 'maddpg']
    model_name = ['CAAC-MA-A', 'CAAC-LA-A', 'IAC', 'MADDPG']
    path = 'G:\\mcgill\\useful\\log\\SG_22_1'

    ncrewards = []
    fhrewards = []
    accfrewards = []
    lstmaccfrewards = []
    ddpgrewards = []
    maddpgrewards = []

    def grasp(i, j, last=10):
        reward1 = []
        reward2 = []
        reward3 = []
        for s in range(len(seed)):
            try:
                # path_ = path +'w'+str(weight[j]) +'\\'+model[i][s] + '.csv'
                path_ = path + model[i] + str(weight[j]) + 'all' + str(s) + '.csv'
                train = pd.DataFrame(pd.read_csv(path_))
                reward1 += train.iloc[:]['reward1'].to_list()[-last:]
                reward2 += [np.clip(abs(a), 0, 3) for a in train.iloc[:]['action'].to_list()[
                                                           -last:]]  # [-last:]]train.iloc[:]['action'].to_list()[-last:]
                reward3 += train.iloc[:]['reward'].to_list()[-last:]
            except:
                print(path_)
                continue

        return np.mean(reward1), np.std(reward1), np.mean(reward2), np.std(reward2), np.mean(reward3), np.std(reward3)

    result = {}
    c = ['red', 'blue', 'orange', 'green']
    i = 3

    for i in range(len(model)):
        m1s = []
        m2s = []
        m3s = []
        s1s = []
        s2s = []
        s3s = []
        v = [4, 2, 4, 6, 4, 2]
        for j in range(len(weight)):
            m1, s1, m2, s2, m3, s3 = grasp(i, j)

            m1s.append(m1)
            m2s.append(m2)
            m3s.append(m3)
            s1s.append(s1)
            s2s.append(s2)
            s3s.append(s3)

        fig = plt.figure()
        ax = plt.gca()

        fig.set_size_inches((4, 4))
        # ax.axvline(x=v[i],color='red', linestyle='--',linewidth=2)
        ax.errorbar(weight, m1s, yerr=s1s, label='Reward for $CV^2$)', marker='o', capsize=2, color="green")
        # ax.plot(weight, [ m1s[k] for k in range(len(m1s))], color="red", marker="o")
        ax.set_ylabel("Reward for $CV^2$", color="green")
        ax2 = ax.twinx()
        # make a plot with different y-axis using second axis object
        # ax2.plot(weight, [m2s[k] for k in range(len(m1s))], color="blue", marker="o")
        ax2.errorbar(weight, m2s, yerr=s2s, label='Reward for control penalty', marker='o', capsize=2, color="blue")
        ax2.set_ylabel("Average holding action", color="blue")
        ax2.set_xlabel("Weight")

        ax.set_xticks(weight)
        ax.set_xticklabels([str(k / 10.) for k in weight])
        fig.savefig(model_name[i] + "senstive.pdf", bbox_inches='tight')
        print(model_name[i])
        plt.show()


def test_comp():
    # visualize comparison
    seed = [0, 1, 2, 3, 4, 5]
    accfpaths = ['accf6all' + str(s) for s in seed]
    ddpgpaths = ['ddpg6all' + str(s) for s in seed]
    maddpgpaths = ['maddpg6all' + str(s) for s in seed]
    ncpaths = ['nc' + str(s) for s in seed]
    fhpaths = ['fc' + str(s) for s in seed]
    model = [ncpaths, fhpaths, accfpaths, ddpgpaths, maddpgpaths]

    path = 'G:\\mcgill\\useful\\logt3\\SG_22_1'

    ncrewards = []
    fhrewards = []
    accfrewards = []
    lstmaccfrewards = []
    ddpgrewards = []
    maddpgrewards = []

    def grasp(i, j, last=2):
        reward1 = []
        reward2 = []
        reward3 = []
        reward4 = []
        for s in range(len(model[i])):
            path_ = path + model[i][s] + '.csv'
            try:
                train = pd.DataFrame(pd.read_csv(path_))
                reward1 += train.iloc[:]['wait'].to_list()[-last:]
                reward2 += train.iloc[:]['avg_hold'].to_list()[
                           -last:]  # [-last:]]train.iloc[:]['action'].to_list()[-last:]
                reward3 += train.iloc[:]['AOD'].to_list()[-last:]
                tt = train["travel"] - train["wait"]
                reward4 += tt.to_list()[-last:]
            except:
                print(path_)
                continue

        return np.mean(reward1), np.std(reward1), np.mean(reward2), np.std(reward2), np.mean(reward3), np.std(
            reward3), np.mean(reward4), np.std(reward4)

    result = {}
    c = ['red', 'blue', 'orange', 'green']

    m1s = []
    m2s = []
    m3s = []
    m4s = []
    s1s = []
    s2s = []
    s3s = []
    s4s = []

    for i in range(len(model)):
        m1, s1, m2, s2, m3, s3, m4, s4 = grasp(i, 6)
        m1s.append(m1)  # AWT
        m2s.append(m2)  # AHD
        m3s.append(m3)  # AOT
        m4s.append(m4)  # ATT
        s1s.append(s1)
        s2s.append(s2)
        s3s.append(s3)
        s4s.append(s4)
    indes = ['ATT', 'AHD', 'AWT', 'AOD']
    for k in range(len(indes)):
        index = indes[k]

        fig = plt.figure()
        ax = plt.gca()
        fig.set_size_inches((4, 4))
        if index == 'AWT':
            m = m1s
            s = s1s
        if index == 'AHD':
            m = m2s
            s = s2s
        if index == 'AOD':
            m = m3s
            s = s3s

        if index == 'ATT':
            m = m4s
            s = s4s
        if index != 'AHD':
            model = [ncpaths, fhpaths, accfpaths, ddpgpaths, maddpgpaths]
            model_name = ['NC', 'FH', 'CAAC', 'IAC', 'MADDPG']
            plt.ylabel(index)
            ax.bar([k for k in range(len(model_name))], m, yerr=s, align='center', alpha=0.8, ecolor='black',
                   capsize=10)
            plt.xticks([j for j in range(len(model_name))], [s for s in model_name], rotation=30)
            fig.savefig(index + ".pdf", bbox_inches='tight')
            plt.show()
        else:

            model = [fhpaths, accfpaths, ddpgpaths, maddpgpaths]
            model_name = ['FH', 'CAAC', 'IAC', 'MADDPG']
            m = m2s[1:]
            s = s2s[1:]
            plt.ylabel(index)
            ax.bar([k for k in range(len(model_name))], m, yerr=s, align='center', alpha=0.8, ecolor='black',
                   capsize=10)
            plt.xticks([j for j in range(len(model_name))], [s for s in model_name], rotation=30)
            fig.savefig(index + ".pdf", bbox_inches='tight')
            plt.show()


def vis_ablation():
    # visualize training performance 22
    seed = [4]  # 2
    weight = [2, 4, 6]

    model = ['accf']  # accflstm: no regularization on A; accflstmwi_: regularization on A with fp dependent weight
    model_name = ['CAAC']
    path1 = 'G:\\mcgill\\useful\\logs\\SG_22_1'
    path2 = 'G:\\mcgill\\useful\\log\\SG_22_1'
    path = [path1, path2]

    l = 0

    def grasp(i, j, last=0):
        reward1 = []
        reward2 = []
        reward3 = []
        minlen = 10000
        for s in seed:
            try:

                path_ = path[i] + 'accf' + str(weight[j]) + 'all' + str(s) + '.csv'
                train = pd.DataFrame(pd.read_csv(path_))

                reward1 += train.iloc[:]['reward1'].to_list()[-last:]
                reward2 += [np.clip(abs(a), 0, 3) for a in train.iloc[:]['action'].to_list()[
                                                           -last:]]  # [-last:]]train.iloc[:]['action'].to_list()[-last:]
                if len(reward3) > 0:
                    minlen = min(len(reward3[-1]), minlen)

                reward3.append(train.iloc[:]['reward'].to_list()[:])
            except:
                print(path_)
                continue

        return reward3

    tag = ['(a)', '(b)', '(c)', '(d)']
    for j in range(len(weight)):
        fig = plt.figure()
        ax = plt.gca()
        fig.set_size_inches((5, 4.2))
        colors = ['red', 'green', 'blue', 'green', 'm', 'pink', 'purple']
        for i in range(2):
            if i == 0:
                name = 'CAAC'
            else:
                name = 'CAAC without Regularizer'
            rewards = grasp(i, j)
            minlen = 16000
            for rr in rewards:
                if len(rr) < minlen:
                    minlen = len(rr)
            rewards_ = []
            for rr in rewards:
                rewards_.append(rr[:minlen])
            s = np.std(np.array(rewards_), axis=0)
            m = np.mean(np.array(rewards_), axis=0)

            plt.fill_between([i for i in range(minlen)], m - s,
                             m + s, interpolate=True, facecolor=colors[i], edgecolor=None, alpha=0.2)
            plt.plot(m, label=name, linewidth=2, color=colors[i])
        tag_fig(ax=ax, text=tag[j], offset=[-44, 20])
        plt.grid()
        if j == 0:
            plt.legend()
        plt.yticks(np.arange(round(min(m - s) - 0.02), max(m + s) + 0.02, 0.4))
        plt.xticks(np.arange(0, 250, 50))
        plt.xlabel('Episodes', size=22)
        if j == 0:
            plt.ylabel('Mean episode reward', size=22)
        fig.savefig('a' + str(j) + '.pdf', bbox_inches='tight')
        plt.show()


def vis_train_modelwise():
    # visualize training performance 22
    seed = [ 0,1,10,11]#0,1,10,11
    weight = [4]

    model = ['accf_n',  'ddpg_n','iqnc_ucf','iqnc_n','iqnc_cf' ,'iqncm_n']
    model_name = ['ACCF',  'IAC','IQNC-ucf','IQNC-n','IQNC-cf' ,'IQNCM']
    path = 'G:\\mcgill\\useful\\rolog\\SG_22_1'
    l = 0

    def grasp(i, j, last=0):

        reward = []
        minlen = 10000
        for s in seed:
            try:
                path_ = path + model[i] + str(weight[j]) + 'all' + str(s) + '.csv'
                train = pd.DataFrame(pd.read_csv(path_))

                if len(reward) > 0:
                    minlen = min(len(reward[-1]), minlen)
                # reward.append(train.iloc[:]['qloss'].to_list()[:])
                reward.append(train.iloc[:]['reward'].to_list()[:])
                # reward.append(train.iloc[:]['bunching'].to_list()[:])
                # reward.append(train.iloc[:]['travel'].to_list()[:])
            except:
                print(path_)
                continue

        return reward

    colors = ['red', 'm', 'blue', 'green', 'orange', 'brown', 'purple']
    for j in range(len(weight)):
        fig = plt.figure()
        ax = plt.gca()
        fig.set_size_inches((5, 4.2))

        for i in range(len(model)):

            rewards = grasp(i, j)
            minlen = 16000
            for rr in rewards:
                if len(rr) < minlen:
                    minlen = len(rr)
            rewards_ = []
            for rr in rewards:
                rewards_.append(rr[:minlen])
            s = np.std(np.array(rewards_), axis=0)
            m = np.mean(np.array(rewards_), axis=0)

            plt.fill_between([i for i in range(minlen)], m - s,
                             m + s, interpolate=True, facecolor=colors[i], edgecolor=None, alpha=0.2)
            plt.plot(m, label=model_name[i], linewidth=2, color=colors[i])

        # plt.yticks(np.arange(-0.16, -0. , 0.04))
        # plt.xticks(np.arange(0, 250, 50))
        # plt.yticks(np.arange(-1.6, -0.1, 0.4))
        tag_fig(ax=ax, text='(c)')
        # plt.yticks(np.arange(-1.0, 0.0, 0.1))
        # plt.ylim(top=0)  # ymax is your value
        # plt.ylim(bottom=-0.6)  # ymin is your value
        plt.grid()
        # plt.legend(loc='lower right',fontsize=12)
        plt.legend(loc='best', fontsize=12)
        plt.xlabel('Episodes', size=22)
        # plt.ylabel('Policy loss', size=22)
        plt.ylabel('Mean episode reward', size=22)
        # fig.savefig(str(j)+'trainall.pdf', bbox_inches='tight')

        # plt.ylabel("Mean of -wCV"+r'$^2$' ,size=22)
        # fig.savefig(str(j)+'train1.pdf', bbox_inches='tight')
        #
        # plt.ylabel('Mean of -(1-w)a',size=22)
        # fig.savefig(str(j)+'train2.pdf', bbox_inches='tight')
        plt.show()


class model_result():
    def __init__(self):
        self.AHD = []
        self.AWT = []
        self.AOD = []
        self.AJT = []
def cal_performance():
    # calculate performance
    seed = [0,1,10,11 ]

    weight = 4

    # model = ['accf_n',  'ddpg_n','iqnc_ucf','iqnc_n','iqnc_cf','iqncm_n']
    model_name = ['NC', 'FH','CAAC',  'IAC','IQNC-UCF','IQNC-N','IQNC-CF','IQNC-M']

    accfpaths = ['accf_n{}all'.format(str(weight)) + str(s) for s in seed]
    ddpgpaths = ['ddpg_n{}all'.format(str(weight)) + str(s) for s in seed]
    maddpgpaths = ['maddpg{}all'.format(str(weight)) + str(s) for s in seed]
    iqnc_npaths = ['iqnc_n{}all'.format(str(weight)) + str(s) for s in seed]
    iqnc_ucfpaths = ['iqnc_ucf{}all'.format(str(weight)) + str(s) for s in seed]
    iqnc_cfpaths = ['iqnc_cf{}all'.format(str(weight)) + str(s) for s in seed]
    iqncm_npaths = ['iqncm_n{}all'.format(str(weight)) + str(s) for s in seed]
    ncpaths = ['nc' + str(s) for s in seed]
    fhpaths = ['fc' + str(s) for s in seed]
    model = [ncpaths, fhpaths, accfpaths, ddpgpaths, iqnc_npaths,iqnc_ucfpaths,iqnc_cfpaths,iqncm_npaths]

    _model_results = {}
    for name in model_name:
        _model_results[name] = model_result()

    def grasp(i, j,path, last=9):
        reward1 = []
        reward2 = []
        reward3 = []
        reward4 = []
        for s in range(len(model[i])):
            path_ = path + model[i][s] + '.csv'

            try:
                train = pd.DataFrame(pd.read_csv(path_))
                reward1 += train.iloc[:]['wait'].to_list()[-last:]
                reward2 += train.iloc[:]['avg_hold'].to_list()[
                           -last:]
                reward3 += train.iloc[:]['AOD'].to_list()[-last:]
                tt = train["travel"]
                reward4 += tt.to_list()[-last:]
            except:
                print(path_)
                continue

        return np.mean(reward1), np.std(reward1), np.mean(reward2), np.std(reward2), np.mean(reward3), np.std(
            reward3), np.mean(reward4), np.std(reward4)

    result = {}
    def get_result(sensor_idx=0,demand_idx=0,state_idx=0):
        # anam/uncertainty
        path = 'G:\\mcgill\\useful\\rologt\\uncertainty\\{}_{}_{}\\SG_22_1'.format(str(sensor[sensor_idx]), str(demand[demand_idx]), str(state[state_idx]))
        print('sensor_{} demand_{} state_{}'.format(str(sensor[sensor_idx]), str(demand[demand_idx]),
                                                    str(state[state_idx])))
        for i in range(len(model)):
            m1s = []
            m2s = []
            m3s = []
            m4s = []
            s1s = []
            s2s = []
            s3s = []
            s4s = []
            for s in seed:
                m1, s1, m2, s2, m3, s3, m4, s4 = grasp(i, s,path=path)
                m1s.append(m1)
                m2s.append(m2)
                m3s.append(m3)
                m4s.append(m4)
                s1s.append(s1)
                s2s.append(s2)
                s3s.append(s3)
                s4s.append(s4)
            try:

                print('%s  AHD:%g | AWT:%g | AOD:%g| ATT:%g' % (
                model_name[i], np.mean(m2s), np.mean(m1s), np.mean(m3s), np.mean(m4s)))
                _model_results[model_name[i]].AHD.append(int(round(np.mean(m2s))))
                _model_results[model_name[i]].AWT.append(int(round( np.mean(m1s))))
                _model_results[model_name[i]].AOD.append(round(np.mean(m3s), 1))
                _model_results[model_name[i]].AJT.append(int(round(np.mean(m4s))))
            except:
                print(path)
                pass
    sensor = [0,5,10,15]
    state = [1,2,3 ]
    demand = [10,20,30]
    # get_result(state_idx=-1, demand_idx=-1)
    # get_result(state_idx=-2, demand_idx=-1)
    for i in range(3):
        get_result(state_idx=i,demand_idx=0)
        print('---')

    for k in model_name:
        v = _model_results[k]
        print('')
        if k=='NC':
            base = v
            print('{} & {} / {} / {}\n& {} / {} / {}\n& {} / {} / {}\n& {} / {} / {}\\\\'.format(k,
                          v.AHD[0], v.AHD[1], v.AHD[2],
                          v.AWT[0], v.AWT[1], v.AWT[2],
                          v.AJT[0], v.AJT[1], v.AJT[2],
                          v.AOD[0], v.AOD[1], v.AOD[2],))
        if k!='NC':
            print('{} & {} / {}/ {}\n& {} / {}/ {}\n& {}/ {} / {}\n& {}/ {} / {}\\\\'.format(k,v.AHD[0]-base.AHD[0],  v.AHD[1]-base.AHD[1], v.AHD[2]-base.AHD[2] ,
                                                                                                               v.AWT[ 0]-base.AWT[0],  v.AWT[ 1]-base.AWT[1], v.AWT[ 2]-base.AWT[2] ,
                                                                                                                 v.AJT[ 0]-base.AJT[0], v.AJT[ 1]-base.AJT[1],  v.AJT[ 2]-base.AJT[2] ,
                                                                                                                round( v.AOD[ 0]-base.AOD[0],1),  round( v.AOD[1]-base.AOD[1],1),  round( v.AOD[2]-base.AOD[2],1)  ))
def make_segments(x, y):
    '''
    Create list of line segments from x and y coordinates, in the correct format for LineCollection:
    an array of the form   numlines x (points per line) x 2 (x and y) array
    '''

    points = np.array([x, y]).T.reshape(-1, 1, 2)
    segments = np.concatenate([points[:-1], points[1:]], axis=1)

    return segments


def colorline(x, y, z=None, cmap=plt.get_cmap('copper'), norm=plt.Normalize(0.0, 1.0), linewidth=3, alpha=1.0):
    '''
    Plot a colored line with coordinates x and y
    Optionally specify colors in the array z
    Optionally specify a colormap, a norm function and a line width
    '''

    # Default colors equally spaced on [0,1]:
    if z is None:
        z = np.linspace(0.0, 1.0, len(x))

    # Special case if a single number:
    if not hasattr(z, "__iter__"):  # to check for numerical input -- this is a hack
        z = np.array([z])

    z = np.asarray(z)

    segments = make_segments(x, y)
    lc = LineCollection(segments, array=z, cmap=cmap, norm=norm, linewidth=linewidth, alpha=alpha)

    ax = plt.gca()
    ax.add_collection(lc)
    return lc


def vis_traj():
    scenario = 'accident'
    path = 'G:\\mcgill\\useful\\visrobust\\{}\\'.format(scenario)
    files = ['visnc\\', 'visfc\\', 'visaccfn\\', 'visddpg\\', 'visiqncn\\', 'visiqnccf\\','visiqncucf\\','visiqncmn\\']#, 'visqmix\\']
    model = ['NC',       'FH',     'ACCF',       'IAC',        'IQNC-n',     'IQNC-cf',    'IQNC-ucf',   'IQNCM']

    fig = plt.figure()
    fig.set_size_inches((12, 16))
    gs = gridspec.GridSpec(8, 1, height_ratios=[1, 1, 1, 1, 1, 1,1, 1])
    total_obs = []
    total_segments = []
    for i in range(len(files)):
        path_ = path + files[i]
        if i < 1:
            ax = plt.subplot(gs[i])
        else:
            ax = plt.subplot(gs[i], sharex=ax)

        ax.text(87180.0, 13,  '({})'.format(i+1), size=24 )
        # tag_fig(ax=ax, text='({})'.format(i+1), offset=[87180.0, 13], fontsize=18)
        for file_name in glob.glob(path_ + '*.csv'):
            bus = file_name.split('_')[-1].split('.')[0]
            df = pd.DataFrame(pd.read_csv(file_name))

            # select the duplicated location row
            dp = df[df.duplicated('loc', keep=False)]
            # get the first and last idx of each duplicated series (i.e., get first&last index of a in [a,a,a,b,b,b])
            idx = dp.index[-dp.duplicated('loc', keep='last')].tolist() + dp.index[
                -dp.duplicated('loc', keep='first')].tolist()
            idx = sorted(idx)
            idx += [df.shape[0] - 1]
            times = df['time'][idx]
            locs = df['loc'][idx]
            ops = df['op'][idx]
            status = df['status'][idx]
            abnormal_status_idx = np.where(np.array(status)==1)
            if scenario=='accident':
                ax.scatter(np.array(times)[abnormal_status_idx], np.array(locs)[abnormal_status_idx], marker='x', color='r',
                           linewidths=6,s=60,zorder=60)
            if scenario == 'burst':
                ax.scatter(np.array(times)[abnormal_status_idx], np.array(locs)[abnormal_status_idx], marker='o', color='r',
                       linewidths=1, s=6, zorder=60)

            points = np.array([times, locs]).T.reshape(-1, 1, 2)

            segments = np.concatenate([points[:-1], points[1:]], axis=1)
            norm = plt.Normalize(0., 1.)
            # print(np.sum(segments))
            lc = LineCollection(segments, cmap=plt.cm.rainbow, linewidth=2., norm=norm)
            lc.set_array(np.array(ops))
            total_obs.append(np.array(ops))
            ax.add_collection(lc)

        ax.autoscale()
        print(model[i])
        plt.locator_params(axis='y', nbins=3)
        plt.locator_params(axis='x', nbins=3)
        # plt.tick_params(
        #     axis='y', which='both', bottom='off', top='off', labelbottom='off', right='off', left='off',
        #     labelleft='off')
        ax.tick_params(axis='y', which='major', labelsize=22)
        if i < len(files) - 1:
            plt.setp(ax.get_xticklabels(), visible=False)
        else:
            ax.tick_params(axis='x', which='major', labelsize=22)

    fig.subplots_adjust(right=0.8)
    plt.xlabel('Time step (sec)', fontsize=24)
    # cbar_ax = fig.add_axes([0.12, 0.9, 0.62, 0.01])  [left, bottom, width, height]

    cbar_ax = fig.add_axes([0.92, 0.5, 0.03, 0.3])
    fig.colorbar(lc, cax=cbar_ax, orientation="vertical", format='%.2f').ax.yaxis.set_label_position('left')
    fig.text(0.06, 0.5, 'Distance (km)', ha='center', va='center', rotation='vertical',size=24)
    # plt.ylabel('Distance (km)')
    plt.subplots_adjust(hspace=.0)

    fig.savefig(scenario + "_traj.pdf", bbox_inches='tight')
    plt.show()



def vis_stw():
    seed = [0, 1, 10, 11]
    sensor = [0, 5, 10, 15]
    state = [ 1, 2, 3]
    demand = [10, 20, 30 ]
    stop_num = 46
    seed = [0, 1, 10, 11]  # 0,1,10,11


    model_name = ['NC', 'FH', 'CAAC', 'IAC', 'IQNC-ucf', 'IQNC-n', 'IQNC-cf', 'IQNC-M']
    path = 'G:\\mcgill\\useful\\rologt\\uncertainty\\{}_{}_{}\\SG_22_1'.format(str(sensor[0]), str(demand[0]), str(state[1]))
    w = 2
    accfpaths = ['accf_n'+str(w)+'all' + str(s) for s in seed]
    ddpgpaths = ['ddpg_n'+str(w)+'all' + str(s) for s in seed]
    maddpgpaths = ['maddpg'+str(w)+'all' + str(s) for s in seed]
    iqnc_npaths = ['iqnc_n'+str(w)+'all' + str(s) for s in seed]
    iqnc_ucfpaths = ['iqnc_ucf'+str(w)+'all' + str(s) for s in seed]
    iqnc_cfpaths = ['iqnc_cf'+str(w)+'all' + str(s) for s in seed]
    iqncm_npaths = ['iqncm_n'+str(w)+'all' + str(s) for s in seed]
    ncpaths = ['nc' + str(s) for s in seed]
    fhpaths = ['fc' + str(s) for s in seed]
    model = [ncpaths, fhpaths, accfpaths, ddpgpaths, iqnc_npaths, iqnc_ucfpaths, iqnc_cfpaths, iqncm_npaths]
    tag = ['(a)', '(b)', '(c)']
    sto = [[] for _ in range(len(model))]
    sth = [[] for _ in range(len(model))]
    stw = [[] for _ in range(len(model))]
    for i in range(len(model)):
        for s in range(len(seed)):
            path_ = path + model[i][s] + 'res.csv'

            data = pd.DataFrame(pd.read_csv(path_))
            ls = []
            for hold in data['sth'].tolist():
                try:
                    ls.append(float(hold))
                except:
                    ls.append(float(hold.split('[')[1].split(']')[0]))
            sto[i].append(data['sto'].tolist())
            sth[i].append(ls)
            stw[i].append(data['stw'].tolist())
        sto[i] = np.array(sto[i]).reshape(-1, stop_num)
        sth[i] = np.array(sth[i]).reshape(-1, stop_num)[:, 2:stop_num - 2]
        stw[i] = np.array(stw[i]).reshape(-1, stop_num)

    def draw(data, name, i=0):
        fig = plt.figure()
        ax = plt.gca()
        tag_fig(ax=ax, text=tag[i])
        fig.set_size_inches((5, 4))
        nc = data[0]
        fh = data[1]
        accf = data[2]
        ddpg = data[3]
        iqnc_n = data[4]
        iqnc_ucf = data[5]
        iqnc_cf = data[6]
        iqncm = data[7]
        if name != 'AHT':
            plt.fill_between([i for i in range(np.array(fh).shape[1])],
                             np.mean(np.array(nc), axis=0) - np.std(np.array(nc), axis=0),
                             np.mean(np.array(nc), axis=0) + np.std(np.array(nc), axis=0), interpolate=True,
                             color='black', alpha=0.1)
            plt.plot(np.mean(np.array(nc), axis=0), label='NC', linewidth=2, color='black')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(fh), axis=0) - np.std(np.array(fh), axis=0),
                         np.mean(np.array(fh), axis=0) + np.std(np.array(fh), axis=0), interpolate=True, color='green',
                         alpha=0.1)
        plt.plot(np.mean(np.array(fh), axis=0), label='FH', linewidth=2, color='brown')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(ddpg), axis=0) - np.std(np.array(ddpg), axis=0),
                         np.mean(np.array(ddpg), axis=0) + np.std(np.array(ddpg), axis=0), interpolate=True, color='m',
                         alpha=0.1)
        plt.plot(np.mean(np.array(ddpg), axis=0), label='IAC', linewidth=2, color='m', linestyle='-.')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqnc_n), axis=0) - np.std(np.array(iqnc_n), axis=0),
                         np.mean(np.array(iqnc_n), axis=0) + np.std(np.array(iqnc_n), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqnc_n), axis=0), label='IQNC-N', linewidth=2, color='red')

        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(accf), axis=0) - np.std(np.array(accf), axis=0),
                         np.mean(np.array(accf), axis=0) + np.std(np.array(accf), axis=0), interpolate=True,
                         color='blue', alpha=0.1)
        plt.plot(np.mean(np.array(accf), axis=0), label='CAAC', linewidth=2, color='blue')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqnc_ucf), axis=0) - np.std(np.array(iqnc_ucf), axis=0),
                         np.mean(np.array(iqnc_ucf), axis=0) + np.std(np.array(iqnc_ucf), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqnc_ucf), axis=0), label='IQNC-UCF', linewidth=2, color='orange')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqncm), axis=0) - np.std(np.array(iqncm), axis=0),
                         np.mean(np.array(iqncm), axis=0) + np.std(np.array(iqncm), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqncm), axis=0), label='IQNC-M', linewidth=2, color='green')


        plt.grid()
        # plt.legend()
        if name == 'AWT':
            plt.legend(loc='upper left',ncol=2)
        # title = 'Line 22 NRH'
        # plt.title(title)
        plt.xlabel('Stops')
        if name != 'AOD':
            plt.ylabel(name + ' (sec)')
        else:
            plt.ylabel(name)
        fig.savefig(name + "stop_wise3.pdf", bbox_inches='tight')
        plt.show()

    # vis sto
    draw(sto, 'AOD', i=2)
    # vis sth
    draw(sth, 'AHT', i=1)
    # vis stw
    draw(stw, 'bunching', i=0)
    return


def vis_tt():
    seed = [0, 1, 10, 11]
    sensor = [0, 5, 10, 15]
    state = [0, 1, 2, 3]
    demand = [0, 15, 30, 45]

    seed = [0, 1, 10, 11]  # 0,1,10,11
    weight = [6]

    # model = ['accf_n',  'ddpg_n','iqnc_ucf','iqnc_n','iqnc_cf','iqncm_n']
    model_name = ['NC', 'FH', 'CAAC', 'IAC', 'IQNC-ucf', 'IQNC-n', 'IQNC-cf', 'IQNC-M']
    path = 'G:\\mcgill\\useful\\rologt\\{}_{}_{}\\SG_22_1'.format(str(sensor[0]), str(demand[3]), str(state[3]))

    accfpaths = ['accf_n6all' + str(s) for s in seed]
    ddpgpaths = ['ddpg_n6all' + str(s) for s in seed]
    maddpgpaths = ['maddpg6all' + str(s) for s in seed]
    iqnc_npaths = ['iqnc_n6all' + str(s) for s in seed]
    iqnc_ucfpaths = ['iqnc_ucf6all' + str(s) for s in seed]
    iqnc_cfpaths = ['iqnc_cf6all' + str(s) for s in seed]
    iqncm_npaths = ['iqncm_n6all' + str(s) for s in seed]
    ncpaths = ['nc' + str(s) for s in seed]
    fhpaths = ['fc' + str(s) for s in seed]
    model = [ncpaths, fhpaths, accfpaths, ddpgpaths, iqnc_npaths, iqnc_ucfpaths, iqnc_cfpaths, iqncm_npaths]
    stt = [[] for _ in range(len(model))]
    for i in range(len(model)):
        for s in range(len(seed)):
            path_ = path + model[i][s] + 'arr.csv'

            data = pd.DataFrame(pd.read_csv(path_))

            data = np.array(data.iloc[:, 2:]).transpose()
            stt[i].append(list(data))

        stt[i] = np.array(stt[i])

    def draw(data, name):
        fig = plt.figure()
        ax = plt.gca()
        fig.set_size_inches((5, 4))

        tag_fig(ax=ax, text='(d)')

        nc = data[0]

        fh = data[1]- nc
        accf = data[2]- nc
        ddpg = data[3]- nc
        iqnc_n = data[4]- nc
        iqnc_ucf = data[5]- nc
        iqnc_cf = data[6]- nc
        iqncm = data[7]- nc

        fh = fh[0].reshape(-1, 46)
        ddpg = ddpg[0].reshape(-1, 46)
        accf = accf[0].reshape(-1, 46)
        iqnc_n = iqnc_n[0].reshape(-1, 46)
        iqnc_ucf = iqnc_ucf[0].reshape(-1, 46)
        iqnc_cf = iqnc_cf[0].reshape(-1, 46)
        iqncm = iqncm[0].reshape(-1, 46)

        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(fh), axis=0) - np.std(np.array(fh), axis=0),
                         np.mean(np.array(fh), axis=0) + np.std(np.array(fh), axis=0), interpolate=True, color='green',
                         alpha=0.1)
        plt.plot(np.mean(np.array(fh), axis=0), label='FH', linewidth=2, color='brown')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(ddpg), axis=0) - np.std(np.array(ddpg), axis=0),
                         np.mean(np.array(ddpg), axis=0) + np.std(np.array(ddpg), axis=0), interpolate=True, color='m',
                         alpha=0.1)
        plt.plot(np.mean(np.array(ddpg), axis=0), label='IAC', linewidth=2, color='m', linestyle='-.')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqnc_n), axis=0) - np.std(np.array(iqnc_n), axis=0),
                         np.mean(np.array(iqnc_n), axis=0) + np.std(np.array(iqnc_n), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqnc_n), axis=0), label='IQNC-N', linewidth=2, color='red')

        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(accf), axis=0) - np.std(np.array(accf), axis=0),
                         np.mean(np.array(accf), axis=0) + np.std(np.array(accf), axis=0), interpolate=True,
                         color='blue', alpha=0.1)
        plt.plot(np.mean(np.array(accf), axis=0), label='CAAC', linewidth=2, color='blue')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqnc_ucf), axis=0) - np.std(np.array(iqnc_ucf), axis=0),
                         np.mean(np.array(iqnc_ucf), axis=0) + np.std(np.array(iqnc_ucf), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqnc_ucf), axis=0), label='IQNC-UCF', linewidth=2, color='orange')
        #
        plt.fill_between([i for i in range(np.array(fh).shape[1])],
                         np.mean(np.array(iqncm), axis=0) - np.std(np.array(iqncm), axis=0),
                         np.mean(np.array(iqncm), axis=0) + np.std(np.array(iqncm), axis=0), interpolate=True,
                         color='red', alpha=0.1)
        plt.plot(np.mean(np.array(iqncm), axis=0), label='IQNC-M', linewidth=2, color='green')
        loc = plticker.MultipleLocator(600.)
        ax.yaxis.set_major_locator(loc)

        plt.grid()
        # plt.legend()
        title = 'Line 22 NRH'
        # plt.title(title)
        plt.xlabel('Stops')
        plt.ylabel('Additional Travel Time (sec)')
        fig.savefig(name + "stop_wise3.pdf", bbox_inches='tight')
        plt.show()

    # vis sto
    draw(stt, 'ATT')

    return

def vis_meta():
    R22_bus_order = [2257 ,5602 ,6259 ,10426 ,7589 ,5618 ,7559 ,20342 ,2213 ,2212 ,2258 ,5604 ,5603 ,16223 ,6260 ,10427 ,7590 ,10428 ,5619 ,7560 ,20344 ,20343 ,2214 ,2259 ,5605 ,16224 ,6261 ,10429 ,7591 ,5620 ,7561 ,20345 ,2215 ,2260 ,5606 ,16225 ,6263 ,6262 ,7592 ,5621 ,7562 ,20346 ,2216 ,2261 ,5607 ,16226 ,6264 ,10431 ,7593 ,5622 ,7563 ,2217 ,2262 ,5608 ,16227 ,6265 ,10432 ,7594 ,5623]
    Episode = [1,2,3,100,101,102,150,151,152,200,201,202,250,251,252,300,301,302,350,351,352,400,401,402,450,451,452]
    path = 'G:\\mcgill\\useful\\meta\\'
    def get_bus_episode(bus_id,episode=1):
        for file_name in glob.glob(path + '*.npy'):
            tag = file_name.split('\\')[-1].split('.')[0]
            if bus_id==int(tag.split('_')[0]) and episode==int(tag.split('_')[1]):
                return np.load(file_name)[:,:-1],np.load(file_name)[:,-1]

    # cmap = cm.get_cmap('magma')
    # normalizer = Normalize(0, 5)
    # im = cm.ScalarMappable(norm=normalizer)
    # im.set_array([])
    for b in R22_bus_order:
        Episode = [451]
        metas = [ ]
        fp_number = []
        quantiles = ['0.0312', '0.125', '0.25', '0.375', '0.5', '0.625', '0.75', '0.875']


        for e in Episode:
            m,n = get_bus_episode(bus_id=b, episode=e)
            metas.append(m)
            fp_number.append(n)
            # fig, ax = plt.subplots()
            i =0
            stop_set = [0, 13]
            fig, axes = plt.subplots(1, 2, figsize=(8,4),constrained_layout=True)

            for k in range(m.shape[0]):
                print(k,m.shape[0],n[k])
                if k in stop_set:
                    pass
                else:
                    continue
                ax = axes[ i]
                norm_m = (m[k,:]-np.min(m[k,:]))/(np.max(m[k,:])-np.min(m[k,:]))
                ax.plot(norm_m, '-o', label='Stop {}'.format(k+3), color="red" )
                ax.set_yticks([float(s)/10 for s in range(12)])
                ax.set_yticklabels( ['0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0'],fontsize=14)
                if i==0:
                    ax.set_ylabel("Distorted weight", color="red", fontsize=14)
                # if i==int(len(stop_set)/2):
                ax.set_xlabel("Quantiles" ,fontsize=14)
                ax.set_xticks([s for s in range(8)])
                ax.set_xticklabels(['0.0312', '0.125', '0.25', '0.375', '0.5', '0.625', '0.75', '0.875'], rotation=60, fontsize=14)
                ax2 = ax.twinx()
                ax2.hlines(y=n[k], xmin=0, xmax=8, colors='blue', linestyles='--', lw=2)
                if i==len(stop_set)-1:
                    ax2.set_ylabel("Number of events", color="blue", fontsize=14)
                ax2.set_yticks([s for s in range(8)])
                ax2.set_yticklabels(['0', '1', '2', '3', '4', '5', '6', '7', '8'], fontsize=14 )
                # ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.35),
                #       fancybox=True, shadow=False, ncol=3 )
                ax.set_title('Stop {}'.format(k+3), fontsize=14 )
                i += 1
            fig.savefig('meta_'+str(e)+".pdf", bbox_inches='tight')
            plt.show()


        for e in Episode:
            m,n = get_bus_episode(bus_id=b, episode=e)
            metas.append(m)
            fp_number.append(n)
            for k in range(8):
                ax.plot(m[:,k], '-o', label=quantiles[k] )
            ax.set_ylabel("Distorted weight", color="red", fontsize=18)
            ax.set_xlabel("Stops" ,fontsize=18)
            ax2 = ax.twinx()
            ax2.plot(n , '-*')
            ax2.set_ylabel("events", color="blue", fontsize=18)
            ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.35),
                  fancybox=True, shadow=False, ncol=3 )
            plt.show()
            # continue

            fig3 = plt.figure(constrained_layout=True)
            gs = fig3.add_gridspec(3, 4)
            f3_ax1 = fig3.add_subplot(gs[0:, 1:])
            im = f3_ax1.imshow(m[::-1,:], aspect='auto')#, cmap=cmap, norm=normalizer)
            f3_ax1.set_xticks([i for i in range(8)])
            f3_ax1.set_xticklabels(['0.0312', '0.125', '0.25', '0.375', '0.5', '0.625', '0.75', '0.875'],rotation=45)
            f3_ax1.set_yticks([])
            f3_ax1.set_xlabel('Quantiles')
            plt.colorbar(im, location='right')

            f3_ax2 = fig3.add_subplot(gs[0:,0])
            f3_ax2.yaxis.tick_right()
            f3_ax2.yaxis.set_label_position("right")
            f3_ax2.invert_xaxis()
            f3_ax2.set_ylabel('Arriving Stops')
            f3_ax2.set_xlabel('Number of events')
            plt.setp(f3_ax2.get_xticklabels(), rotation=90, va="top", ha="center")
            plt.setp(f3_ax2.get_yticklabels(), rotation=90, va="center", ha="left")
            f3_ax2.plot(n,[i for i in range(n.shape[0])],'-o')

            # plt.plot(m[:,1],'-o',label=str(e))

            plt.show()
            # plt.plot((m[:,1]-np.min(m[:,1]))/(np.max(m[:,1])-np.min(m[:,1])),'-o',label=str(e))
        # plt.legend()
        # plt.show()

        # fig, axes = plt.subplots(nrows=int(np.sqrt(len(metas))), ncols=int(np.sqrt(len(metas))))
        #
        # for i, ax in enumerate(axes.flat):
        #     ax.imshow(metas[i], aspect='auto', cmap=cmap,norm=normalizer)
        #     ax.set_title(str(Episode[i]),fontsize='2')
        # im.set_array([])
        # fig.colorbar(im, ax=axes.ravel().tolist())
        # plt.show()
    return

def vis_distorted_distribution():
    def normal_cdf(value, loc=0., scale=1.):
        return 0.5 * (1 + torch.erf((value - loc) / scale / np.sqrt(2)))
    def normal_icdf(value, loc=0., scale=1.):
        return loc + scale * torch.erfinv(2 * value - 1) * np.sqrt(2)
    def normal_pdf(value, loc=0., scale=1.):
        return torch.exp(-(value - loc) ** 2 / (2 * scale ** 2)) / scale / np.sqrt(2 * np.pi)

    # Differentiate of distortion measures
    def Wang(param=0.1):
        eps = 1e-8
        tau = np.arange(0.02, 1, 0.02)
        tau_tensor = torch.tensor(tau, dtype=torch.float32)
        w = normal_pdf(normal_icdf(tau_tensor) + param) / (normal_pdf(normal_icdf(tau_tensor)) + eps)
        print(tau.shape)
        print(w.size())
        return tau, w

    fig = plt.figure()
    ax = plt.gca()
    tag_fig(ax=ax, text='(a)')
    tau, rsw = Wang(param=-0.8)
    plt.plot(tau, rsw,label='Risk-seeking',color='red',linewidth=3)
    tau, raw = Wang(param=0.8)
    plt.plot(tau, raw,label='Risk-averse',color='green',linewidth=3)
    nw = [1 for _ in range(tau.shape[0])]
    plt.plot(tau, [1 for _ in range(tau.shape[0])], label='Neutral', color='blue', linewidth=3)
    plt.xlabel('$\u03C4$')
    fig.savefig("g.pdf", bbox_inches='tight')
    plt.show()

    fig = plt.figure()
    ax = plt.gca()
    tag_fig(ax=ax, text='(b)')
    z = np.array([i+1 for i in range(tau.shape[0])]).reshape(-1,)
    plt.plot(tau, rsw*z,   color='red', label='Risk-seeking',linewidth=3)
    plt.plot(tau, raw*z, label='Risk-averse', color='green', linewidth=3)
    plt.plot(tau, nw*z, label='Neutral', color='blue', linewidth=3)
    plt.xlabel('$\u03C4$')
    plt.ylabel('Distorted quantile value')
    plt.legend()
    fig.savefig("distorted.pdf", bbox_inches='tight')
    plt.show()
    return

def vis_hw():
    seed = [0, 1, 10, 11]
    sensor = [0, 5, 10, 15]
    state = [1, 2, 3]
    demand = [10, 20, 30]
    stop_num = 46
    seed = [0, 1, 10, 11]  # 0,1,10,11
    for idx in range(3):
        model_name = ['NC', 'FH', 'CAAC', 'IAC', 'IQNC-ucf', 'IQNC-n', 'IQNC-cf', 'IQNC-M']
        path = 'G:\\mcgill\\useful\\rologt\\uncertainty\\{}_{}_{}\\SG_22_1'.format(str(sensor[0]), str(demand[idx]),
                                                                                   str(state[0]))
        w = 2
        accfpaths = ['accf_n' + str(w) + 'all' + str(s) for s in seed]
        ddpgpaths = ['ddpg_n' + str(w) + 'all' + str(s) for s in seed]
        maddpgpaths = ['maddpg' + str(w) + 'all' + str(s) for s in seed]
        iqnc_npaths = ['iqnc_n' + str(w) + 'all' + str(s) for s in seed]
        iqnc_ucfpaths = ['iqnc_ucf' + str(w) + 'all' + str(s) for s in seed]
        iqnc_cfpaths = ['iqnc_cf' + str(w) + 'all' + str(s) for s in seed]
        iqncm_npaths = ['iqncm_n' + str(w) + 'all' + str(s) for s in seed]
        ncpaths = ['nc' + str(s) for s in seed]
        fhpaths = ['fc' + str(s) for s in seed]
        model = [ncpaths, fhpaths, accfpaths, ddpgpaths, iqnc_npaths, iqnc_ucfpaths, iqnc_cfpaths, iqncm_npaths]
        headway = [[] for _ in range(len(model))]
        colors = ['black','red', 'purple', 'blue', 'orange', 'm', 'pink', 'green']
        # vis headway var
        # for i in range(len(model)):
        #     for s in range(len(seed)):
        #         path_ = path + model[i][s] + '.csv'
        #         data = pd.DataFrame(pd.read_csv(path_))
        #         filter_col = [col for col in data if col.startswith('headway_var')]
        #         data = data[filter_col].to_numpy()
        #         headway[i].append(np.mean(data,axis=0).reshape(1,-1))
        #     plt.plot(np.mean(np.array(headway[i]).reshape(-1,len(filter_col)),axis=0),color=colors[i],label=model_name[i], linewidth=2)
        # plt.legend()
        # plt.show()
        fig = plt.figure()
        models = []
        for i in range(len(model)):
            for s in range(len(seed)):
                path_ = path + model[i][s] + 'arr.csv'
                data = pd.DataFrame(pd.read_csv(path_)).to_numpy()
                data = data[:,2:]
                data = data[:,1: ]-data[:,:-1 ]
                data = data[:, 1:] - data[:, :-1]

                headway[i].append(data.reshape(-1,))
            hist=plt.hist(np.array(headway[i]).reshape(-1,),bins=60,color=colors[i],alpha=0.8,label=model_name[i], histtype="step")
            # plt.plot(hist[1][:-1],hist[0],color=colors[i] ,label=model_name[i] )
            models.append([hist[1][:-1],hist[0]])
        fig.clear()
        plt.close(fig)
        fig = plt.figure()
        ax = plt.gca()
        for i in range(len(model)):
            plt.plot(models[i][0], models[i][1], color=colors[i], label=model_name[i])
        plt.legend(loc='upper left')
        fig.savefig(('hw{}_{}_{}').format(str(sensor[0]), str(demand[idx]), str(state[ 0])) + ".pdf", bbox_inches='tight')
        plt.show()
    return
if __name__ == '__main__':
    vis_hw()
    # sim_vs_real()
    # vis_stw()
    # vis_meta()
    vis_traj()
    # test_comp()
    # vis_distorted_distribution()
    cal_performance()
    # relate_performance()
    # vis_bb()
    # vis_tt()
    vis_train_modelwise()
    # vis_ablation()
